Quantifying the Sim2real Gap for GPS and IMU Sensors

Simulation can and should play a critical role in the development and testing of algorithms for autonomous agents. What might reduce its impact is the ``sim2real'' gap -- the algorithm response differs between operation in simulated versus real-world environments. This paper introduces an approach to evaluate this gap, focusing on the accuracy of sensor simulation -- specifically IMU and GPS -- in velocity estimation tasks for autonomous agents. Using a scaled autonomous vehicle, we conduct 40 real-world experiments across diverse environments then replicate the experiments in simulation with five distinct sensor noise models. We note that direct comparison of raw simulation and real sensor data fails to quantify the sim2real gap for robotics applications. We demonstrate that by using a state of the art state-estimation package as a ``judge'', and by evaluating the performance of this state-estimator in both real and simulated scenarios, we can isolate the sim2real discrepancies stemming from sensor simulations alone. The dataset generated is open-source and publicly available for unfettered use.

==> BibFiles/compileBibRefs.py <==
#!/usr/bin/env python2
# -*- coding: utf-8 -*-
""" This file is used to extract the citations of a paper from 
    a .tex file. It then looks into your copy of BibResources folder 
    and copy the corresponding entries form *.bib into a single output 
    file.
    This is handy when you like to give the source files to someone 
    who does not have access to our SVN and you don't want to send them 
    all the *.bib files in the BibResources folder just so that they can
    compile your latex source.
    Created by Milad Rakhsha.
    Contributors: Dan Negrut.
"""
import sys
import os
import subprocess
import re


def parse_Tex(inputFile):
    # grep -wo '\\cite{[^}]*}' file.tex| sed 's/,/\n /g' | sed 's/\\cite{//g' | sed 's/}//g'
    string_1 = r"'\\cite{[^}]*}'"
    string_2 = r"s/,/,/g"
    string_3 = r"'s/\\cite{//g'"
    string_4 = r"'s/}//g'"
    cmd = r'grep -wo %s %s | sed "%s" | sed %s | sed %s' % (
        string_1, inputFile, string_2, string_3, string_4)
    # print cmd
    # print (
    #     r"grep -wo '\\cite{[^}]*}' productionVersion.tex | sed 's/,/\n/g' | sed 's/\\cite{//g' | sed 's/}//g'")
    buffer = subprocess.check_output(str(cmd), shell=True, stdin=subprocess.PIPE,
                                     universal_newlines=True,
                                     )
    out = re.sub(r',', r'\n', buffer)
    citations = []
    for l in out.split("\n"):
        if (l not in citations and l != ""):
            citations.append(l)

    print('citations in your tex files:', citations)
    return citations


def prepare_entry(bib_DIR, output_name):
    file = open(output_name, "w")
    i = 1
    for en in citations:

        cmd = r'grep -h -A 50 "%s," %s/* ' % (en, bib_DIR)
        # print cmd
        try:
            text = subprocess.check_output(str(cmd), shell=True,
                                           universal_newlines=True
                                           ).replace("\n", "_ENDLINE_")

            #print text
            input = "@.*?%s[^@]*" % en
            #print input
            cmd = r'grep -l "%s" %s/* ' % (en, bib_DIR)
            source_file = subprocess.check_output(cmd, shell=True)

            try:
                out = re.match(input, text).group().replace("_ENDLINE_", "\n")
                file.write(out)
                # print "\n\n\n-------", i, "--------------\n", out
                i = i+1
            except Exception as exception:
                # print text
                print("\nPROBLEM with the %s in the %s" % (en, source_file))
        except Exception as exception:
            print("Reference %s was not found in the bib source[s] provided" % en)

    file.close()


assert len(sys.argv) >= 3, '\n\nUser expected to provide at least two command line arguments.\n'\
    'Run with >> python3 compileBibRefs.py {SOURCE.tex} {PATH to BibResources folder} {output.bib}'
texFile = str(sys.argv[1])
print('\n\nProcessing the following tex file for all the citations : %s' % texFile)
citations = parse_Tex(texFile)
print('found %d distincdistinct citations...' % len(citations))
bib_folder = str(sys.argv[2])
if(len(sys.argv) > 3):
    output_bib = str(sys.argv[3])
else:
    output_bib = "refs.bib"
print('Greping from the source in  %s' % bib_folder)
prepare_entry(bib_DIR=bib_folder, output_name=output_bib)
print('References compiled in a new bib file called %s.' % output_bib)


==> BibFiles/reference_util.py <==
#!/usr/bin/env python2
# -*- coding: utf-8 -*-
""" This file is used to extract the citations of a paper from 
    a .tex file. It then looks into your copy of BibResources folder 
    and copy the corresponding entries form *.bib into a single output 
    file.
    This is handy when you like to give the source files to someone 
    who does not have access to our SVN and you don't want to send them 
    all the *.bib files in the BibResources folder just so that they can
    compile your latex source.
    Created by Milad Rakhsha
"""
import sys
import os
import subprocess
import re


def parse_Tex(inputFile):
    # grep -wo '\\cite{[^}]*}' file.tex| sed 's/,/\n /g' | sed 's/\\cite{//g' | sed 's/}//g'
    string_1 = r"'\\cite{[^}]*}'"
    string_2 = r"s/,/,/g"
    string_3 = r"'s/\\cite{//g'"
    string_4 = r"'s/}//g'"
    cmd = r'grep -wo %s %s | sed "%s" | sed %s | sed %s' % (
        string_1, inputFile, string_2, string_3, string_4)
    # print cmd
    # print (
    #     r"grep -wo '\\cite{[^}]*}' productionVersion.tex | sed 's/,/\n/g' | sed 's/\\cite{//g' | sed 's/}//g'")
    buffer = subprocess.check_output(str(cmd), shell=True, stdin=subprocess.PIPE,
                                     universal_newlines=True,
                                     )
    text = buffer.decode('utf-8')
    out = re.sub(r',', r'\n', text)
    citations = []
    for l in out.split("\n"):
        if (l not in citations and l != ""):
            citations.append(l)
    
    print 'citations in your tex files:', citations
    return citations


def prepare_entry(bib_DIR, output_name):
    file = open(output_name, "w")
    i = 1
    for en in citations:
       
	cmd = r'grep -h -A 50 "%s," %s/* ' % (en, bib_DIR)
        # print cmd
       	try :
		text = subprocess.check_output(str(cmd), shell=True,
                                       universal_newlines=True
				       ).replace("\n", "_ENDLINE_")

		#print text
        	input = "@.*?%s[^@]*" % en
        	#print input
        	cmd = r'grep -l "%s" %s/* ' % (en, bib_DIR)
        	source_file = subprocess.check_output(cmd, shell=True)
        
		try:
            		out = re.match(input, text).group().replace("_ENDLINE_", "\n")
            		file.write(out)
            		# print "\n\n\n-------", i, "--------------\n", out
            		i = i+1
        	except Exception as exception:
            		# print text
            		print "\nPROBLEM with the %s in the %s" % (en, source_file)
	except Exception as subprocess.CalledProcessError:
		print "%s was not found in the library"%en
	
	
    file.close()


assert len(sys.argv) >= 3, '\n\nExpected at least two command line arguments.\n'\
    'Run with python CreateBib.py {SOURCE.tex} {PATH to BibResources folder} {output.bib}'
texFile = str(sys.argv[1])
print '\n\nProcessing the following tex file for all the citations : %s' % texFile
citations = parse_Tex(texFile)
print 'found %d distincdistinct citations...' % len(citations)
bib_folder = str(sys.argv[2])
if(len(sys.argv) > 3):
    output_bib = str(sys.argv[3])
else:
    output_bib = "refs.bib"
print 'Greping from the source in  %s' % bib_folder
prepare_entry(bib_DIR=bib_folder, output_name=output_bib)
print 'Please look at the %s that was just created.' % output_bib

